Taming Multiple Binding Poses in Alchemical Binding Free Energy Prediction: the $\beta$-cyclodextrin Host-Guest SAMPL9 Blinded Challenge

We apply the Alchemical Transfer Method (ATM) and a bespoke fixed partial charge force field to the SAMPL9 bCD host-guest binding free energy prediction challenge that comprises a combination of complexes formed between five phenothiazine guests and two cyclodextrin hosts. Multiple chemical forms, competing binding poses, and computational modeling challenges pose significant obstacles to obtaining reliable computational predictions for these systems. The phenothiazine guests exist in solution as racemic mixtures of enantiomers related by nitrogen inversions that bind the hosts in various binding poses, each requiring an individual free energy analysis. Due to the large size of the guests and the conformational reorganization of the hosts, which prevent a direct absolute binding free energy route, binding free energies are obtained by a series of absolute and relative binding alchemical steps for each chemical species in each binding pose. Metadynamics-accelerated conformational sampling was found to be necessary to address the poor convergence of some numerical estimates affected by conformational trapping. Despite these challenges, our blinded predictions quantitatively reproduced the experimental affinities for the $\beta$-cyclodextrin host, less one case of the methylated derivative being an outlier. The work illustrates the challenges of obtaining reliable free energy data in in-silico drug design for even seemingly simple systems and introduces some of the technologies available to tackle them.

==> scripts/binding-mode-bCD.py <==
from matplotlib import pyplot as plt
import numpy as np

def bar_plot(ax, data, colors=None, total_width=0.8, single_width=1, legend=True):
    """Draws a bar plot with multiple bars per data point.

    Parameters
    ----------
    ax : matplotlib.pyplot.axis
        The axis we want to draw our plot on.

    data: dictionary
        A dictionary containing the data we want to plot. Keys are the names of the
        data, the items is a list of the values.

        Example:
        data = {
            "x":[1,2,3],
            "y":[1,2,3],
            "z":[1,2,3],
        }

    colors : array-like, optional
        A list of colors which are used for the bars. If None, the colors
        will be the standard matplotlib color cyle. (default: None)

    total_width : float, optional, default: 0.8
        The width of a bar group. 0.8 means that 80% of the x-axis is covered
        by bars and 20% will be spaces between the bars.

    single_width: float, optional, default: 1
        The relative width of a single bar within a group. 1 means the bars
        will touch eachother within a group, values less than 1 will make
        these bars thinner.

    legend: bool, optional, default: True
        If this is set to true, a legend will be added to the axis.
    """

    # Check if colors where provided, otherwhise use the default color cycle
    if colors is None:
        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']

    # Number of bars per group
    n_bars = len(data)

    # The width of a single bar
    bar_width = total_width / n_bars

    # List containing handles for the drawn bars, used for the legend
    bars = []

    # Iterate over all data
    for i, (name, values) in enumerate(data.items()):
        # The offset in x direction of that bar
        x_offset = (i - n_bars / 2) * bar_width + bar_width / 2

        # Draw a bar for every value of that type
        for x, y in enumerate(values):
            bar = ax.bar(x + x_offset, y, width=bar_width * single_width, color=colors[i % len(colors)])

        # Add a handle to the last drawn bar, which we'll need for the legend
        bars.append(bar[0])

    # Draw legend if we need
    if legend:
        ax.legend(bars, data.keys())

n=5
r = np.arange(n)
width = 0.25

if __name__ == "__main__":
    # Usage example:
    data = {
        "ssS": [0.79, 16.38, 7.81, 0.99, 0.72],
        "spS": [25.47, 20.55, 7.69, 35.56, 10.10],
        "ssR": [6.77, 5.57, 15.93, 0.85, 1.81],
        "spR": [54.16, 6.37, 7.47, 15.70, 81.40],
        "psS": [2.56, 2.02, 4.42, 3.28, 0.67],
        "ppS": [4.73, 13.81, 15.73, 12.74, 0.30],
	"psR": [2.52, 15.21, 31.49, 28.37, 0.76],
	"ppR": [2.99, 20.11, 9.46, 2.52, 4.24],
    }

    fig, ax = plt.subplots()
    bar_plot(ax, data, total_width=.8, single_width=.9)
    plt.ylim((0, 100))
    plt.ylabel('Binding Mode Distribution %')
    plt.xticks(r + width/2,['CPZ', 'PMT', 'PMZ', 'TDZ', 'TFP'])   
    plt.xlabel('Guests')
    plt.title("Binding Mode Populations for bCD complexes")
    plt.grid(axis="y")
    plt.show()
    plt.savefig('binding_mode_bCD.pdf', dpi=300)


==> scripts/binding-mode-mCD.py <==
from matplotlib import pyplot as plt
import numpy as np

def bar_plot(ax, data, colors=None, total_width=0.8, single_width=1, legend=True):
    """Draws a bar plot with multiple bars per data point.

    Parameters
    ----------
    ax : matplotlib.pyplot.axis
        The axis we want to draw our plot on.

    data: dictionary
        A dictionary containing the data we want to plot. Keys are the names of the
        data, the items is a list of the values.

        Example:
        data = {
            "x":[1,2,3],
            "y":[1,2,3],
            "z":[1,2,3],
        }

    colors : array-like, optional
        A list of colors which are used for the bars. If None, the colors
        will be the standard matplotlib color cyle. (default: None)

    total_width : float, optional, default: 0.8
        The width of a bar group. 0.8 means that 80% of the x-axis is covered
        by bars and 20% will be spaces between the bars.

    single_width: float, optional, default: 1
        The relative width of a single bar within a group. 1 means the bars
        will touch eachother within a group, values less than 1 will make
        these bars thinner.

    legend: bool, optional, default: True
        If this is set to true, a legend will be added to the axis.
    """

    # Check if colors where provided, otherwhise use the default color cycle
    if colors is None:
        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']

    # Number of bars per group
    n_bars = len(data)

    # The width of a single bar
    bar_width = total_width / n_bars

    # List containing handles for the drawn bars, used for the legend
    bars = []

    # Iterate over all data
    for i, (name, values) in enumerate(data.items()):
        # The offset in x direction of that bar
        x_offset = (i - n_bars / 2) * bar_width + bar_width / 2

        # Draw a bar for every value of that type
        for x, y in enumerate(values):
            bar = ax.bar(x + x_offset, y, width=bar_width * single_width, color=colors[i % len(colors)])

        # Add a handle to the last drawn bar, which we'll need for the legend
        bars.append(bar[0])

    # Draw legend if we need
    if legend:
        ax.legend(bars, data.keys())

n=5
r = np.arange(n)
width = 0.25

if __name__ == "__main__":
    # Usage example:
    data = {
        "ssS": [0.06, 11.73, 3.93, 0.39, 2.77],
        "spS": [80.45, 29.69, 41.22, 26.51, 31.53],
        "ssR": [9.50, 4.66, 31.78, 1.00, 10.25],
        "spR": [0.68, 43.47, 20.13, 52.81, 54.27],
        "psS": [3.66, 4.52, 1.00, 14.76, 0.50],
        "ppS": [0.02, 0.79, 1.08, 0.92, 0.14],
        "psR": [5.63, 4.43, 0.62, 3.37, 0.40],
        "ppR": [0.00, 0.71, 0.24, 0.25, 0.14],
    }

    fig, ax = plt.subplots()
    bar_plot(ax, data, total_width=.8, single_width=.9)
    plt.ylim((0, 100))
    plt.ylabel('Binding Mode Distribution %')
    plt.xticks(r + width/2,['CPZ', 'PMT', 'PMZ', 'TDZ', 'TFP'])   
    plt.xlabel('Guests')
    plt.title("Binding Mode Populations for mCD complexes")
    plt.grid(axis="y")
    plt.show()
    plt.savefig('binding_mode_mCD.png', dpi=300)


==> scripts/pmf-pmt1-2.py <==
import numpy as np
import matplotlib.pyplot as plt

X, Y = [], []
for line in open('output2.txt', 'r'):
  values = [float(s) for s in line.split()]
  X.append(values[0])
  Y.append(values[1])

plt.plot(X, Y, marker='o', color='green', linewidth=1, markersize=2)
plt.xlim([-200, 200])
plt.yticks(np.arange(0, 11, 1))
plt.xlabel('CV / Dihedral Angle')
plt.ylabel('Potential of Mean Force/ kcal/mol')
plt.savefig('pmf.pdf', dpi=300)
plt.show()


==> scripts/pmf-pmt1.py <==
import numpy as np
import matplotlib.pyplot as plt

X, Y = [], []
for line in open('output2.txt', 'r'):
  values = [float(s) for s in line.split()]
  X.append(values[0])
  Y.append(values[1])

plt.plot(X, Y, marker='o', color='green', linewidth=1, markersize=2)
plt.xlim([-200, 200])
plt.yticks(np.arange(0, 11, 1))
plt.xlabel('CV / Dihedral Angle')
plt.ylabel('Potential of Mean Force/ kcal/mol')
plt.savefig('pmf.pdf', dpi=300)
plt.show()

